Noise effects on One-Pauli Channels

The possibility of stochastic resonance of a quantum channel and hence the noise enhanced quantum channel capacity is explored by considering one-Pauli channels which are more classical like. The fidelity of the channel is also considered.

==> p1.nb <==
$DefaultFont={"Courier",13}
p1={{0,1},{1,0}};
p2={{0,-I},{I,0}};
p3={{1,0},{0,-1}};
A1=Sqrt[x] IdentityMatrix[2];
trcA1=A1;
A2=Sqrt[(1-x)] p1;
trcA2=A2;
r=1/2 {{1+a3, a1  - a2 I},{a1 + a2 I, 1-a3}};
nrho=A1.r.trcA1+A2.r.trcA2;
eig=Eigenvalues[nrho];
H=-eig[[1]] Log[eig[[1]],2]-eig[[2]] Log[eig[[2]],2]
w11=A1.r.trcA1;
w12=A1.r.trcA2;
w21=A2.r.trcA1;
w22=A2.r.trcA2;
w={{w11[[1]][[1]]+w11[[2]][[2]], w12[[1]][[1]]+w12[[2]][[2]]},
{w21[[1]][[1]]+w21[[2]][[2]], w22[[1]][[1]]+w22[[2]][[2]]}
};                                                       
weig=Eigenvalues[w];
He=-weig[[1]] Log[weig[[1]],2]
   -weig[[2]] Log[weig[[2]],2]
f1=r.A1;
f2=r.A2;
F=(f1[[1]][[1]]+f1[[2]][[2]])^2+(f2[[1]][[1]]+f2[[2]][[2]])^2;
CI=H-He;
a1=0.5;
a2=0.3;
a3=0.1;
length=a1^2+a2^2+a3^2
ul=Table[{He, x},{x,0.0,1.,0.04}];
pl=Table[{He,CI},{x,0.0,1.,0.04}];
ol=Table[{He,F}, {x,0.0,1.,0.04}];
i1=ListPlot[ul,PlotJoined->True,DisplayFunction -> Identity];
h1=ListPlot[pl,PlotJoined->True,PlotStyle->{Dashing[{0.04,0.01}]},
DisplayFunction -> Identity];
g1=ListPlot[ol,PlotJoined->True,PlotStyle->{Dashing[{0.01,0.01}]},
DisplayFunction -> Identity];
out2=Show[i1,h1,g1,AxesLabel->{"  N","x,C,F"},PlotLabel->"  (a)",
DisplayFunction -> Identity];
Display["1a.eps",out2,"eps"]


==> p2.nb <==
$DefaultFont={"Courier",13}
p1={{0,1},{1,0}};
p2={{0,-I},{I,0}};
p3={{1,0},{0,-1}};
A1=Sqrt[x] IdentityMatrix[2];
trcA1=A1;
A2=-I Sqrt[(1-x)] p2;
trcA2=Transpose[A2];
r=1/2 {{1+a3, a1  - a2 I},{a1 + a2 I, 1-a3}};
nrho=A1.r.trcA1+A2.r.trcA2;
eig=Eigenvalues[nrho];
H=-eig[[1]] Log[eig[[1]],2]-eig[[2]] Log[eig[[2]],2]
w11=A1.r.trcA1;
w12=A1.r.trcA2;
w21=A2.r.trcA1;
w22=A2.r.trcA2;
w={{w11[[1]][[1]]+w11[[2]][[2]], w12[[1]][[1]]+w12[[2]][[2]]},
{w21[[1]][[1]]+w21[[2]][[2]], w22[[1]][[1]]+w22[[2]][[2]]}
};                                                       
weig=Eigenvalues[w];
He=-weig[[1]] Log[weig[[1]],2]
   -weig[[2]] Log[weig[[2]],2]
f1=r.A1;
f2=r.A2;
F=(f1[[1]][[1]]+f1[[2]][[2]])^2+(f2[[1]][[1]]+f2[[2]][[2]])^2;
CI=H-He;
a1=0.1;
a2=0.5;
a3=0.3;
length=a1^2+a2^2+a3^2
ul=Table[{He, x},{x,0.0,1.,0.04}];
pl=Table[{He,CI},{x,0.0,1.,0.04}];
ol=Table[{He,F}, {x,0.0,1.,0.04}];
i1=ListPlot[ul,PlotJoined->True,DisplayFunction -> Identity];
h1=ListPlot[pl,PlotJoined->True,PlotStyle->{Dashing[{0.04,0.01}]},
DisplayFunction -> Identity];
g1=ListPlot[ol,PlotJoined->True,PlotStyle->{Dashing[{0.01,0.01}]},
DisplayFunction -> Identity];
out2=Show[i1,h1,g1,AxesLabel->{"  N","x,C,F"},PlotLabel->"  (b)",
DisplayFunction -> Identity];
Display["2a.eps",out2,"eps"]


==> p3.nb <==
$DefaultFont={"Courier",13}
p1={{0,1},{1,0}};
p2={{0,-I},{I,0}};
p3={{1,0},{0,-1}};
A1=Sqrt[x] IdentityMatrix[2];
trcA1=A1;
A2=Sqrt[(1-x)] p3;
trcA2=A2;
r=1/2 {{1+a3, a1  - a2 I},{a1 + a2 I, 1-a3}};
nrho=A1.r.trcA1+A2.r.trcA2;
eig=Eigenvalues[nrho];
H=-eig[[1]] Log[eig[[1]],2]-eig[[2]] Log[eig[[2]],2]
w11=A1.r.trcA1;
w12=A1.r.trcA2;
w21=A2.r.trcA1;
w22=A2.r.trcA2;
w={{w11[[1]][[1]]+w11[[2]][[2]], w12[[1]][[1]]+w12[[2]][[2]]},
{w21[[1]][[1]]+w21[[2]][[2]], w22[[1]][[1]]+w22[[2]][[2]]}
};                                                       
weig=Eigenvalues[w];
He=-weig[[1]] Log[weig[[1]],2]
   -weig[[2]] Log[weig[[2]],2]
f1=r.A1;
f2=r.A2;
F=(f1[[1]][[1]]+f1[[2]][[2]])^2+(f2[[1]][[1]]+f2[[2]][[2]])^2;
CI=H-He;
a1=0.3;
a2=0.1;
a3=0.5;
length=a1^2+a2^2+a3^2
ul=Table[{He, x},{x,0.0,1.,0.04}];
pl=Table[{He,CI},{x,0.0,1.,0.04}];
ol=Table[{He,F}, {x,0.0,1.,0.04}];
i1=ListPlot[ul,PlotJoined->True,DisplayFunction -> Identity];
h1=ListPlot[pl,PlotJoined->True,PlotStyle->{Dashing[{0.04,0.01}]},
DisplayFunction -> Identity];
g1=ListPlot[ol,PlotJoined->True,PlotStyle->{Dashing[{0.01,0.01}]},
DisplayFunction -> Identity];
out2=Show[i1,h1,g1,AxesLabel->{"  N","x,C,F"},PlotLabel->"  (c)",
DisplayFunction -> Identity];
Display["3a.eps",out2,"eps"]

